Materials for Masses: SVBRDF Acquisition with a Single Mobile Phone Image

We propose a material acquisition approach to recover the spatially-varying BRDF and normal map of a near-planar surface from a single image captured by a handheld mobile phone camera. Our method images the surface under arbitrary environment lighting with the flash turned on, thereby avoiding shadows while simultaneously capturing high-frequency specular highlights. We train a CNN to regress an SVBRDF and surface normals from this image. Our network is trained using a large-scale SVBRDF dataset and designed to incorporate physical insights for material estimation, including an in-network rendering layer to model appearance and a material classifier to provide additional supervision during training. We refine the results from the network using a dense CRF module whose terms are designed specifically for our task. The framework is trained end-to-end and produces high quality results for a variety of materials. We provide extensive ablation studies to evaluate our network on both synthetic and real data, while demonstrating significant improvements in comparisons with prior works.

==> changeFormat.py <==
import glob
from PIL import Image
import os
import os.path as osp

files = glob.glob('*')

for f in files:
    if f[-4:] == '.png':
        im = Image.open(f).convert('RGB')
        im.save(f[0:-4] + '.jpg')
        os.system('rm {0}'.format(f) )
    elif osp.isdir(f):
        ffiles = glob.glob(osp.join(f, '*.png') )
        for ff in ffiles:
            im = Image.open(ff).convert('RGB')
            im.save(ff[0:-4] + '.jpg')
            os.system('rm {0}'.format(ff) )


==> eccv-2018 (1)/changeFormat.py <==
import glob
from PIL import Image
import os
import os.path as osp

files = glob.glob('*')

for f in files:
    if f[-4:] == '.png':
        im = Image.open(f).convert('RGB')
        im.save(f[0:-4] + '.jpg')
        os.system('rm {0}'.format(f) )
    elif osp.isdir(f):
        ffiles = glob.glob(osp.join(f, '*.png') )
        for ff in ffiles:
            im = Image.open(ff).convert('RGB')
            im.save(ff[0:-4] + '.jpg')
            os.system('rm {0}'.format(ff) )

